Computations with rational maps between multi-projective varieties

We shortly describe the algorithms behind some of the functions provided by the Macaulay2 package MultiprojectiveVarieties, a package for multi-projective varieties and rational maps between them.

==> anc/latest_version_package.txt <==



You can use the following line commands to download the latest version of the package and some of its dependencies.

curl -s -o MultiprojectiveVarieties.m2 https://raw.githubusercontent.com/Macaulay2/M2/development/M2/Macaulay2/packages/MultiprojectiveVarieties.m2
curl -s -o SparseResultants.m2 https://raw.githubusercontent.com/Macaulay2/M2/development/M2/Macaulay2/packages/SparseResultants.m2
curl -s -o SpecialFanoFourfolds.m2 https://raw.githubusercontent.com/Macaulay2/M2/development/M2/Macaulay2/packages/SpecialFanoFourfolds.m2


